A Closer Look at Dark Vector Splitting Functions in Proton Bremsstrahlung

High luminosity colliders and fixed target facilities using proton beams are sensitive to new weakly coupled degrees of freedom across a broad mass range. Among the various production modes, bremsstrahlung is particularly important for dark sector degrees of freedom with masses between 0.5 and 2.0 GeV, due to mixing with hadronic resonances. In this paper, we revisit the calculation of dark vector production via initial state radiation in non-single diffractive scattering, using an improved treatment of the splitting functions and timelike electromagnetic form-factors. The approach is benchmarked by applying an analogous calculation to model inclusive $\rho$-meson production, indicating consistency with data from NA27 in the relevant kinematic range.

==> anc/FFproton_UAmodel.txt <==
# This file contains data for the Dirac and Pauli proton electromagnetic form factors in the time-like region, based on the Unitary and Analytic (UA) model for dark vector production,
# as presented in "A Closer Look at Dark Vector Splitting Functions in Proton Bremsstrahlung" by S. Foroughi-Abari, P. Reimitz, and A. Ritz.
# Column descriptions:
# Column  1: The momentum transfer sqrt(t) [GeV]
# Columns 2: The value of the Dirac form factor
# Columns 3: The value of the Pauli form factor
#     sqrt(t)[GeV]    F1p                            F2p
      0.00000000      (1.00000000+-0.00000000j)      (1.79284734+-0.00000000j)
      0.00500000      (1.00006318+-0.00000000j)      (1.79300008+0.00000000j)
      0.01000000      (1.00025277+-0.00000000j)      (1.79345844+0.00000000j)
      0.01500000      (1.00056889+-0.00000000j)      (1.79422288+0.00000000j)
      0.02000000      (1.00101175+-0.00000000j)      (1.79529420+-0.00000000j)
      0.02500000      (1.00158165+-0.00000000j)      (1.79667347+0.00000000j)
      0.03000000      (1.00227896+-0.00000000j)      (1.79836213+-0.00000000j)
      0.03500000      (1.00310416+-0.00000000j)      (1.80036189+0.00000000j)
      0.04000000      (1.00405778+-0.00000000j)      (1.80267483+0.00000000j)
      0.04500000      (1.00514048+-0.00000000j)      (1.80530335+-0.00000000j)
      0.05000000      (1.00635297+-0.00000000j)      (1.80825022+0.00000000j)
      0.05500000      (1.00769607+0.00000000j)      (1.81151853+-0.00000000j)
      0.06000000      (1.00917070+-0.00000000j)      (1.81511176+0.00000000j)
      0.06500000      (1.01077785+-0.00000000j)      (1.81903378+0.00000000j)
      0.07000000      (1.01251861+-0.00000000j)      (1.82328885+-0.00000000j)
      0.07500000      (1.01439418+0.00000000j)      (1.82788164+-0.00000000j)
      0.08000000      (1.01640585+-0.00000000j)      (1.83281726+0.00000000j)
      0.08500000      (1.01855501+-0.00000000j)      (1.83810129+-0.00000000j)
      0.09000000      (1.02084316+-0.00000000j)      (1.84373977+0.00000000j)
      0.09500000      (1.02327188+-0.00000000j)      (1.84973926+-0.00000000j)
      0.10000000      (1.02584290+-0.00000000j)      (1.85610686+-0.00000000j)
      0.10500000      (1.02855804+-0.00000000j)      (1.86285025+0.00000000j)
      0.11000000      (1.03141923+-0.00000000j)      (1.86997773+0.00000000j)
      0.11500000      (1.03442853+-0.00000000j)      (1.87749825+0.00000000j)
      0.12000000      (1.03758813+-0.00000000j)      (1.88542148+0.00000000j)
      0.12500000      (1.04090034+-0.00000000j)      (1.89375785+-0.00000000j)
      0.13000000      (1.04436760+-0.00000000j)      (1.90251863+0.00000000j)
      0.13500000      (1.04799251+-0.00000000j)      (1.91171601+0.00000000j)
      0.14000000      (1.05177778+-0.00000000j)      (1.92136314+0.00000000j)
      0.14500000      (1.05572630+-0.00000000j)      (1.93147430+0.00000000j)
      0.15000000      (1.05984111+0.00000000j)      (1.94206495+0.00000000j)
      0.15500000      (1.06412541+-0.00000000j)      (1.95315190+0.00000000j)
      0.16000000      (1.06858259+-0.00000000j)      (1.96475345+-0.00000000j)
      0.16500000      (1.07321620+-0.00000000j)      (1.97688956+0.00000000j)
      0.17000000      (1.07802999+-0.00000000j)      (1.98958210+0.00000000j)
      0.17500000      (1.08302794+-0.00000000j)      (2.00285506+0.00000000j)
      0.18000000      (1.08821422+-0.00000000j)      (2.01673490+0.00000000j)
      0.18500000      (1.09359322+-0.00000000j)      (2.03125092+0.00000000j)
      0.19000000      (1.09916962+-0.00000000j)      (2.04643568+-0.00000000j)
      0.19500000      (1.10494832+-0.00000000j)      (2.06232564+0.00000000j)
      0.20000000      (1.11093455+-0.00000000j)      (2.07896182+0.00000000j)
      0.20500000      (1.11713381+-0.00000000j)      (2.09639076+0.00000000j)
      0.21000000      (1.12355199+-0.00000000j)      (2.11466569+0.00000000j)
      0.21500000      (1.13019531+-0.00000000j)      (2.13384810+-0.00000000j)
      0.22000000      (1.13707047+-0.00000000j)      (2.15400986+0.00000000j)
      0.22500000      (1.14418461+-0.00000000j)      (2.17523611+0.00000000j)
      0.23000000      (1.15154547+-0.00000000j)      (2.19762939+0.00000000j)
      0.23500000      (1.15916146+-0.00000000j)      (2.22131557+-0.00000000j)
      0.24000000      (1.16704181+-0.00000000j)      (2.24645300+0.00000000j)
      0.24500000      (1.17519683+-0.00000000j)      (2.27324682+0.00000000j)
      0.25000000      (1.18363827+-0.00000000j)      (2.30197309+0.00000000j)
      0.25500000      (1.19237998+-0.00000000j)      (2.33302237+-0.00000000j)
      0.26000000      (1.20143918+-0.00000000j)      (2.36698635+-0.00000000j)
      0.26500000      (1.21083925+-0.00000000j)      (2.40485593+-0.00000000j)
      0.27000000      (1.22061744+-0.00000000j)      (2.44858371+0.00000000j)
      0.27500000      (1.23085723+-0.00000000j)      (2.50349884+0.00000000j)
      0.28000000      (1.24199944+0.00047412j)      (2.60187731+0.03706169j)
      0.28500000      (1.25248341+0.00131284j)      (2.62061511+0.09825133j)
      0.29000000      (1.26330012+0.00189369j)      (2.63988395+0.13581507j)
      0.29500000      (1.27446029+0.00242302j)      (2.65969714+0.16668859j)
      0.30000000      (1.28597521+0.00294020j)      (2.68006848+0.19418609j)
      0.30500000      (1.29785671+0.00346161j)      (2.70101234+0.21966980j)
      0.31000000      (1.31011723+0.00399626j)      (2.72254363+0.24385954j)
      0.31500000      (1.32276988+0.00455007j)      (2.74467784+0.26719305j)
      0.32000000      (1.33582843+0.00512748j)      (2.76743111+0.28996244j)
      0.32500000      (1.34930740+0.00573209j)      (2.79082016+0.31237650j)
      0.33000000      (1.36322213+0.00636709j)      (2.81486240+0.33459262j)
      0.33500000      (1.37758878+0.00703541j)      (2.83957592+0.35673479j)
      0.34000000      (1.39242447+0.00773988j)      (2.86497952+0.37890447j)
      0.34500000      (1.40774731+0.00848331j)      (2.89109274+0.40118740j)
      0.35000000      (1.42357655+0.00926852j)      (2.91793588+0.42365823j)
      0.35500000      (1.43993264+0.01009840j)      (2.94553005+0.44638358j)
      0.36000000      (1.45683742+0.01097593j)      (2.97389717+0.46942435j)
      0.36500000      (1.47431427+0.01190426j)      (3.00306003+0.49283732j)
      0.37000000      (1.49238836+0.01288664j)      (3.03304228+0.51667644j)
      0.37500000      (1.51108697+0.01392653j)      (3.06386847+0.54099374j)
      0.38000000      (1.53043994+0.01502758j)      (3.09556406+0.56584016j)
      0.38500000      (1.55048036+0.01619365j)      (3.12815541+0.59126612j)
      0.39000000      (1.57124563+0.01742887j)      (3.16166973+0.61732213j)
      0.39500000      (1.59277944+0.01873762j)      (3.19613501+0.64405918j)
      0.40000000      (1.61513548+0.02012455j)      (3.23157972+0.67152920j)
      0.40500000      (1.63838595+0.02159468j)      (3.26803221+0.69978540j)
      0.41000000      (1.66264609+0.02315332j)      (3.30551866+0.72888266j)
      0.41500000      (1.68818416+0.02480621j)      (3.34405390+0.75887784j)
      0.42000000      (1.71603603+0.02830281j)      (3.38358969+0.78968068j)
      0.42500000      (1.74189732+0.03237394j)      (3.42453552+0.82146738j)
      0.43000000      (1.76869078+0.03583636j)      (3.46667933+0.85440362j)
      0.43500000      (1.79645930+0.03920875j)      (3.51006131+0.88851300j)
      0.44000000      (1.82524835+0.04261360j)      (3.55472326+0.92385737j)
      0.44500000      (1.85510618+0.04610865j)      (3.60070861+0.96050844j)
      0.45000000      (1.88608405+0.04973028j)      (3.64806249+0.99854433j)
      0.45500000      (1.91823644+0.05350591j)      (3.69683181+1.03804899j)
      0.46000000      (1.95162127+0.05745885j)      (3.74706525+1.07911214j)
      0.46500000      (1.98630023+0.06161051j)      (3.79881331+1.12182967j)
      0.47000000      (2.02233899+0.06598170j)      (3.85212838+1.16630399j)
      0.47500000      (2.05980761+0.07059333j)      (3.90706470+1.21264462j)
      0.48000000      (2.09878081+0.07546693j)      (3.96367842+1.26096874j)
      0.48500000      (2.13933839+0.08062503j)      (4.02202760+1.31140191j)
      0.49000000      (2.18156565+0.08609149j)      (4.08217214+1.36407875j)
      0.49500000      (2.22555385+0.09189178j)      (4.14417380+1.41914380j)
      0.50000000      (2.27140072+0.09805325j)      (4.20809609+1.47675241j)
      0.50500000      (2.31921099+0.10460539j)      (4.27400420+1.53707173j)
      0.51000000      (2.36909703+0.11158015j)      (4.34196485+1.60028180j)
      0.51500000      (2.42117955+0.11901221j)      (4.41204611+1.66657677j)
      0.52000000      (2.47558832+0.12693933j)      (4.48431718+1.73616619j)
      0.52500000      (2.53246299+0.13540274j)      (4.55884803+1.80927652j)
      0.53000000      (2.59195406+0.14444747j)      (4.63570907+1.88615274j)
      0.53500000      (2.65422389+0.15412288j)      (4.71497063+1.96706010j)
      0.54000000      (2.71944782+0.16448309j)      (4.79670233+2.05228617j)
      0.54500000      (2.78781547+0.17558762j)      (4.88097238+2.14214296j)
      0.55000000      (2.85953217+0.18750195j)      (4.96784655+2.23696937j)
      0.55500000      (2.93482054+0.20029828j)      (5.05738714+2.33713388j)
      0.56000000      (3.01392229+0.21405635j)      (5.14965149+2.44303750j)
      0.56500000      (3.09710024+0.22886432j)      (5.24469028+2.55511703j)
      0.57000000      (3.18464059+0.24481983j)      (5.34254551+2.67384870j)
      0.57500000      (3.27685548+0.26203122j)      (5.44324789+2.79975216j)
      0.58000000      (3.37408593+0.28061884j)      (5.54681383+2.93339486j)
      0.58500000      (3.47670511+0.30071660j)      (5.65324168+3.07539689j)
      0.59000000      (3.58512215+0.32247376j)      (5.76250725+3.22643634j)
      0.59500000      (3.69978643+0.34605690j)      (5.87455835+3.38725498j)
      0.60000000      (3.82119254+0.37165229j)      (5.98930817+3.55866469j)
      0.60500000      (3.94988602+0.39946849j)      (6.10662735+3.74155415j)
      0.61000000      (4.08646994+0.42973943j)      (6.22633430+3.93689622j)
      0.61500000      (4.23161258+0.46272785j)      (6.34818360+4.14575561j)
      0.62000000      (4.38605648+0.49872940j)      (6.47185195+4.36929695j)
      0.62500000      (4.55062893+0.53807722j)      (6.59692126+4.60879305j)
      0.63000000      (4.72625453+0.58114729j)      (6.72285828+4.86563307j)
      0.63500000      (4.91397004+0.62836461j)      (6.84899015+5.14133022j)
      0.64000000      (5.11494228+0.68021031j)      (6.97447500+5.43752849j)
      0.64500000      (5.33048975+0.73722990j)      (7.09826687+5.75600768j)
      0.65000000      (5.56210902+0.80004280j)      (7.21907387+6.09868548j)
      0.65500000      (5.81150735+0.86935349j)      (7.33530860+6.46761536j)
      0.66000000      (6.08064332+0.94596442j)      (7.44502969+6.86497798j)
      0.66500000      (6.37177806+1.03079123j)      (7.54587361+7.29306373j)
      0.67000000      (6.68754084+1.12488084j)      (7.63497585+7.75424243j)
      0.67500000      (7.03101377+1.22943303j)      (7.70888135+8.25091593j)
      0.68000000      (7.40584318+1.34582699j)      (7.76344482+8.78544729j)
      0.68500000      (7.81638781+1.47565463j)      (7.79372308+9.36005940j)
      0.69000000      (8.26791909+1.62076377j)      (7.79386406+9.97669388j)
      0.69500000      (8.76689593+1.78331668j)      (7.75700039+10.63682012j)
      0.70000000      (9.32134752+1.96587286j)      (7.67516083+11.34118335j)
      0.70500000      (9.94141509+2.17151167j)      (7.53921953+12.08948139j)
      0.71000000      (10.64013115+2.40402239j)      (7.33891211+12.87996278j)
      0.71500000      (11.43455951+2.66821025j)      (7.06295851+13.70894635j)
      0.72000000      (12.34749450+2.97040679j)      (6.69934388+14.57027562j)
      0.72500000      (13.41004610+3.31934702j)      (6.23581943+15.45474358j)
      0.73000000      (14.66566844+3.72772251j)      (5.66069078+16.34955578j)
      0.73500000      (16.17661846+4.21501939j)      (4.96395742+17.23794328j)
      0.74000000      (18.03467558+4.81290469j)      (4.13885068+18.09909060j)
      0.74500000      (20.37970142+5.57595364j)      (3.18379258+18.90860660j)
      0.75000000      (23.43346584+6.60441205j)      (2.10479004+19.63985093j)
      0.75500000      (27.56516892+8.09672647j)      (0.91836744+20.26661561j)
      0.76000000      (33.42732648+10.48505972j)      (-0.34446863+20.76830315j)
      0.76500000      (42.25546401+14.84092750j)      (-1.63157785+21.14143394j)
      0.77000000      (56.50808951+24.35778978j)      (-2.85677971+21.43441272j)
      0.77500000      (79.91417996+51.30236540j)      (-3.90046104+21.89940709j)
      0.78000000      (82.74086941+145.61183039j)      (-5.35645448+23.61085120j)
      0.78500000      (-85.79985007+154.90758853j)      (-10.43545931+23.31843436j)
      0.79000000      (-90.14618682+54.44117198j)      (-11.89801813+20.48506697j)
      0.79500000      (-66.16553284+25.38049989j)      (-12.62096668+19.03993359j)
      0.80000000      (-51.46445533+15.34457516j)      (-13.39793250+17.89315723j)
      0.80500000      (-42.42413398+10.84211358j)      (-14.14340145+16.78811630j)
      0.81000000      (-36.47830901+8.42190999j)      (-14.80207005+15.68240087j)
      0.81500000      (-32.33818567+6.94151608j)      (-15.35269769+14.57980131j)
      0.82000000      (-29.32655055+5.94371057j)      (-15.79204981+13.49423049j)
      0.82500000      (-27.06192213+5.21909712j)      (-16.12629882+12.43989262j)
      0.83000000      (-25.31583302+4.66174503j)      (-16.36637390+11.42832532j)
      0.83500000      (-23.94442609+4.21376663j)      (-16.52525662+10.46771978j)
      0.84000000      (-22.85338051+3.84146515j)      (-16.61636023+9.56310308j)
      0.84500000      (-21.97880259+3.52412562j)      (-16.65257895+8.71683911j)
      0.85000000      (-21.27626216+3.24837054j)      (-16.64577315+7.92920789j)
      0.85500000      (-20.71422403+3.00515607j)      (-16.60653949+7.19895310j)
      0.86000000      (-20.26996895+2.78809898j)      (-16.54416285+6.52375162j)
      0.86500000      (-19.92698479+2.59250800j)      (-16.46667826+5.90059203j)
      0.87000000      (-19.67325886+2.41480310j)      (-16.38099467+5.32606582j)
      0.87500000      (-19.50014095+2.25215586j)      (-16.29304859+4.79658273j)
      0.88000000      (-19.40157930+2.10225908j)      (-16.20796810+4.30852351j)
      0.88500000      (-19.37360857+1.96317380j)      (-16.13023609+3.85834359j)
      0.89000000      (-19.41401406+1.83322344j)      (-16.06384741+3.44263898j)
      0.89500000      (-19.52212537+1.71091663j)      (-16.01245873+3.05818397j)
      0.90000000      (-19.69871091+1.59488734j)      (-15.97953236+2.70194815j)
      0.90500000      (-19.94595743+1.48384467j)      (-15.96847758+2.37109814j)
      0.91000000      (-20.26752860+1.37652667j)      (-15.98279453+2.06298807j)
      0.91500000      (-20.66870483+1.27165373j)      (-16.02622742+1.77514136j)
      0.92000000      (-21.15661511+1.16787681j)      (-16.10293621+1.50522502j)
      0.92500000      (-21.74058152+1.06371541j)      (-16.21769868+1.25101660j)
      0.93000000      (-22.43261007+0.95747804j)      (-16.37615956+1.01036244j)
      0.93500000      (-23.24808058+0.84715528j)      (-16.58515031+0.78112434j)
      0.94000000      (-24.20671656+0.73026954j)      (-16.85311420+0.56110903j)
      0.94500000      (-25.33396125+0.60365700j)      (-17.19068912+0.34797123j)
      0.95000000      (-26.66295901+0.46314027j)      (-17.61152996+0.13907407j)
      0.95500000      (-28.23746561+0.30302128j)      (-18.13350207+-0.06872065j)
      0.96000000      (-30.11622646+0.11526872j)      (-18.78046462+-0.27938236j)
      0.96500000      (-32.37975534+-0.11183326j)      (-19.58502123+-0.49825410j)
      0.97000000      (-35.14119043+-0.39602854j)      (-20.59291621+-0.73298779j)
      0.97500000      (-38.56439122+-0.76535778j)      (-21.87035542+-0.99524340j)
      0.98000000      (-42.89558683+-1.26639965j)      (-23.51680340+-1.30396795j)
      0.98500000      (-48.52203775+-1.98134991j)      (-25.68869995+-1.69219512j)
      0.99000000      (-56.08888257+-3.06668561j)      (-28.64670255+-2.22245826j)
      0.99500000      (-66.75413685+-4.85124556j)      (-32.85880299+-3.02595161j)
      1.00000000      (-82.81585068+-8.12613122j)      (-39.25401624+-4.41848936j)
      1.00500000      (-109.52636509+-15.21041682j)      (-49.95664279+-7.32761906j)
      1.01000000      (-161.66086826+-35.46372372j)      (-70.94752353+-15.50677335j)
      1.01500000      (-291.70166127+-138.16480512j)      (-123.53322219+-56.83412944j)
      1.02000000      (178.38457872+-701.32549023j)      (65.36140414+-285.08276293j)
      1.02500000      (248.76705607+-94.49808074j)      (94.90620713+-40.31082548j)
      1.03000000      (143.54415071+-28.08248550j)      (52.62642566+-13.40233315j)
      1.03500000      (99.13122390+-12.73413500j)      (34.80683233+-7.21341300j)
      1.04000000      (75.40323047+-7.00672555j)      (25.32019670+-4.94310412j)
      1.04500000      (60.76041835+-4.28417945j)      (19.49514548+-3.90069814j)
      1.05000000      (50.86325539+-2.78839284j)      (15.58296895+-3.36109155j)
      1.05500000      (43.74611000+-1.88384722j)      (12.79134857+-3.06452583j)
      1.06000000      (38.39411950+-1.29840553j)      (10.71117224+-2.89956953j)
      1.06500000      (34.23165215+-0.89995720j)      (9.11040811+-2.81206913j)
      1.07000000      (30.90831966+-0.61815517j)      (7.84785144+-2.77318632j)
      1.07500000      (28.19879396+-0.41278092j)      (6.83273458+-2.76645523j)
      1.08000000      (25.95165918+-0.25950702j)      (6.00410282+-2.78194747j)
      1.08500000      (24.06144063+-0.14292819j)      (5.31953449+-2.81341129j)
      1.09000000      (22.45242994+-0.05291158j)      (4.74861744+-2.85677103j)
      1.09500000      (21.06888802+0.01742408j)      (4.26899755+-2.90929500j)
      1.10000000      (19.86887491+0.07288084j)      (3.86388996+-2.96911221j)
      1.10500000      (18.82023202+0.11688922j)      (3.52045840+-3.03492028j)
      1.11000000      (17.89788918+0.15195028j)      (3.22872891+-3.10580278j)
      1.11500000      (17.08201370+0.17992013j)      (2.98084323+-3.18111170j)
      1.12000000      (16.35670948+0.20219788j)      (2.77053397+-3.26038975j)
      1.12500000      (15.70908438+0.21985274j)      (2.59274841+-3.34331782j)
      1.13000000      (15.12856974+0.23371171j)      (2.44337393+-3.42967877j)
      1.13500000      (14.60641569+0.24442133j)      (2.31903440+-3.51933199j)
      1.14000000      (14.13531147+0.25249174j)      (2.21693684+-3.61219524j)
      1.14500000      (13.70909578+0.25832873j)      (2.13475444+-3.70823152j)
      1.15000000      (13.32253306+0.26225733j)      (2.07053611+-3.80743943j)
      1.15500000      (12.97113863+0.26453940j)      (2.02263561+-3.90984597j)
      1.16000000      (12.65104042+0.26538682j)      (1.98965542+-4.01550119j)
      1.16500000      (12.35886841+0.26497169j)      (1.97040165+-4.12447408j)
      1.17000000      (12.09166507+0.26343402j)      (1.96384738+-4.23684945j)
      1.17500000      (11.84681214+0.26088786j)      (1.96910239+-4.35272544j)
      1.18000000      (11.62196967+0.25742597j)      (1.98538782+-4.47221164j)
      1.18500000      (11.41502473+0.25312362j)      (2.01201456+-4.59542750j)
      1.19000000      (11.22404722+0.24804154j)      (2.04836442+-4.72250108j)
      1.19500000      (11.04725104+0.24222835j)      (2.09387343+-4.85356798j)
      1.20000000      (10.88295898+0.23572251j)      (2.14801661+-4.98877045j)
      1.20500000      (10.72956965+0.22855393j)      (2.21029373+-5.12825651j)
      1.21000000      (10.58552513+0.22074529j)      (2.28021556+-5.27217925j)
      1.21500000      (10.44927745+0.21231324j)      (2.35729044+-5.42069604j)
      1.22000000      (10.31925164+0.20326935j)      (2.44101046+-5.57396782j)
      1.22500000      (10.19380228+0.19362112j)      (2.53083732+-5.73215834j)
      1.23000000      (10.07115867+0.18337289j)      (2.62618715+-5.89543334j)
      1.23500000      (9.94935020+0.17252689j)      (2.72641417+-6.06395967j)
      1.24000000      (9.82609725+0.16108455j)      (2.83079271+-6.23790435j)
      1.24500000      (9.69863841+0.14904841j)      (2.93849714+-6.41743348j)
      1.25000000      (9.56343144+0.13642516j)      (3.04857909+-6.60271108j)
      1.25500000      (9.41557716+0.12323161j)      (3.15994145+-6.79389777j)
      1.26000000      (9.24753791+0.10950794j)      (3.27130803+-6.99114929j)
      1.26500000      (9.04560079+0.09535537j)      (3.38118787+-7.19461483j)
      1.27000000      (8.77532464+0.08109674j)      (3.48783234+-7.40443525j)
      1.27500000      (8.20563750+0.27120600j)      (3.58918256+-7.62074099j)
      1.28000000      (8.15401890+0.67983125j)      (3.68280337+-7.84364984j)
      1.28500000      (8.10117357+0.92939123j)      (3.76579772+-8.07326444j)
      1.29000000      (8.04794057+1.14205312j)      (3.83469153+-8.30966948j)
      1.29500000      (7.99383608+1.33893504j)      (3.88527202+-8.55292871j)
      1.30000000      (7.93817277+1.52831544j)      (3.91234853+-8.80308151j)
      1.30500000      (7.88017742+1.71434382j)      (3.90937692+-9.06013916j)
      1.31000000      (7.81902561+1.89935229j)      (3.86782569+-9.32408043j)
      1.31500000      (7.75385850+2.08470639j)      (3.77600766+-9.59484634j)
      1.32000000      (7.68379489+2.27118013j)      (3.61666423+-9.87233299j)
      1.32500000      (7.60794309+2.45914096j)      (3.36108227+-10.15637931j)
      1.33000000      (7.52541400+2.64864837j)      (2.95037969+-10.44673615j)
      1.33500000      (7.43533626+2.83950946j)      (2.18767214+-10.74290273j)
      1.34000000      (7.33687384+3.03131221j)      (1.10027165+-9.69482161j)
      1.34500000      (7.22924601+3.22344739j)      (1.18519486+-9.00812520j)
      1.35000000      (7.11174956+3.41512510j)      (1.25857534+-8.55900232j)
      1.35500000      (6.98378279+3.60539000j)      (1.31917588+-8.20116276j)
      1.36000000      (6.84487063+3.79313760j)      (1.36565220+-7.89292532j)
      1.36500000      (6.69468988+3.97713352j)      (1.39673009+-7.61648652j)
      1.37000000      (6.53309350+4.15603670j)      (1.41127718+-7.36306241j)
      1.37500000      (6.36013254+4.32842704j)      (1.40835803+-7.12818580j)
      1.38000000      (6.17607439+4.49283786j)      (1.38728247+-6.90977324j)
      1.38500000      (5.98141586+4.64779235j)      (1.34764748+-6.70718121j)
      1.39000000      (5.77688970+4.79184346j)      (1.28937078+-6.52067866j)
      1.39500000      (5.56346376+4.92361565j)      (1.21271390+-6.35111599j)
      1.40000000      (5.34233179+5.04184698j)      (1.11829255+-6.19969541j)
      1.40500000      (5.11489595+5.14542959j)      (1.00707277+-6.06779864j)
      1.41000000      (4.88274125+5.23344648j)      (0.88035200+-5.95685110j)
      1.41500000      (4.64760273+5.30520301j)      (0.73972548+-5.86821274j)
      1.42000000      (4.41132705+5.36025112j)      (0.58703906+-5.80309139j)
      1.42500000      (4.17583001+5.39840551j)      (0.42433076+-5.76247705j)
      1.43000000      (3.94305220+5.41975088j)      (0.25376431+-5.74709666j)
      1.43500000      (3.71491502+5.42464019j)      (0.07755805+-5.75738912j)
      1.44000000      (3.49327887+5.41368464j)      (-0.10208656+-5.79349973j)
      1.44500000      (3.27990561+5.38773625j)      (-0.28305311+-5.85529273j)
      1.45000000      (3.07642642+5.34786445j)      (-0.46337157+-5.94237984j)
      1.45500000      (2.88431618+5.29532849j)      (-0.64126980+-6.05416204j)
      1.46000000      (2.70487470+5.23154740j)      (-0.81521309+-6.18988162j)
      1.46500000      (2.53921485+5.15806916j)      (-0.98393057+-6.34868104j)
      1.47000000      (2.38825703+5.07654080j)      (-1.14642788+-6.52966538j)
      1.47500000      (2.25272935+4.98868072j)      (-1.30198638+-6.73196532j)
      1.48000000      (2.13317231+4.89625418j)      (-1.45014998+-6.95479800j)
      1.48500000      (2.02994697+4.80105287j)      (-1.59070060+-7.19752363j)
      1.49000000      (1.94324533+4.70487879j)      (-1.72362409+-7.45969608j)
      1.49500000      (1.87310174+4.60953273j)      (-1.84906814+-7.74110663j)
      1.50000000      (1.81940417+4.51680708j)      (-1.96729387+-8.04181990j)
      1.50500000      (1.78190436+4.42848288j)      (-2.07862240+-8.36220198j)
      1.51000000      (1.76022590+4.34633044j)      (-2.18337771+-8.70294071j)
      1.51500000      (1.75386938+4.27211311j)      (-2.28182667+-9.06505831j)
      1.52000000      (1.76221393+4.20759350j)      (-2.37411661+-9.44991666j)
      1.52500000      (1.78451449+4.15454134j)      (-2.46021087+-9.85921544j)
      1.53000000      (1.81989424+4.11474225j)      (-2.53982209+-10.29498318j)
      1.53500000      (1.86733163+4.09000643j)      (-2.61234289+-10.75956105j)
      1.54000000      (1.92564151+4.08217624j)      (-2.67677345+-11.25557870j)
      1.54500000      (1.99344990+4.09313146j)      (-2.73164526+-11.78592119j)
      1.55000000      (2.06916199+4.12479080j)      (-2.77494030+-12.35368525j)
      1.55500000      (2.15092294+4.17910794j)      (-2.80400499+-12.96212256j)
      1.56000000      (2.23657141+4.25806004j)      (-2.81545866+-13.61456686j)
      1.56500000      (2.32358571+4.36362611j)      (-2.80509657+-14.31434061j)
      1.57000000      (2.40902306+4.49775221j)      (-2.76778853+-15.06463624j)
      1.57500000      (2.48945305+4.66229976j)      (-2.69737525+-15.86836526j)
      1.58000000      (2.56088709+4.85897245j)      (-2.58656654+-16.72796794j)
      1.58500000      (2.61870730+5.08921677j)      (-2.42684801+-17.64517471j)
      1.59000000      (2.65759990+5.35409044j)      (-2.20840646+-18.62070991j)
      1.59500000      (2.67150101+5.65409278j)      (-1.92008917+-19.65392836j)
      1.60000000      (2.65356597+5.98895161j)      (-1.54941843+-20.74237666j)
      1.60500000      (2.59617774+6.35736270j)      (-1.08269047+-21.88127446j)
      1.61000000      (2.49101506+6.75668114j)      (-0.50519697+-23.06291843j)
      1.61500000      (2.32920644+7.18257025j)      (0.19838346+-24.27602326j)
      1.62000000      (2.10160094+7.62862315j)      (1.04336872+-25.50503404j)
      1.62500000      (1.79918908+8.08598703j)      (2.04417432+-26.72947122j)
      1.63000000      (1.41370425+8.54303916j)      (3.21308265+-27.92340646j)
      1.63500000      (0.93842289+8.98518726j)      (4.55865746+-29.05520960j)
      1.64000000      (0.36915546+9.39488987j)      (6.08383278+-30.08774828j)
      1.64500000      (-0.29462293+9.75200850j)      (7.78378988+-30.97924641j)
      1.65000000      (-1.04861431+10.03459967j)      (9.64384997+-31.68499418j)
      1.65500000      (-1.88269329+10.22021853j)      (11.63773826+-32.16002458j)
      1.66000000      (-2.78029696+10.28772469j)      (13.72667771+-32.36271109j)
      1.66500000      (-3.71846945+10.21945669j)      (15.85979351+-32.25900228j)
      1.67000000      (-4.66876909+10.00349570j)      (17.97619302+-31.82673785j)
      1.67500000      (-5.59910463+9.63561927j)      (20.00880344+-31.05927783j)
      1.68000000      (-6.47635397+9.12051082j)      (21.88963952+-29.96763142j)
      1.68500000      (-7.26939324+8.47188427j)      (23.55575376+-28.58047318j)
      1.69000000      (-7.95201148+7.71140259j)      (24.95485329+-26.94186527j)
      1.69500000      (-8.50517820+6.86655107j)      (26.04957972+-25.10703963j)
      1.70000000      (-8.91828216+5.96787029j)      (26.81975859+-23.13704157j)
      1.70500000      (-9.18921569+5.04607270j)      (27.26242119+-21.09323564j)
      1.71000000      (-9.32344325+4.12952802j)      (27.38989935+-19.03257647j)
      1.71500000      (-9.33237778+3.24244294j)      (27.22662855+-17.00422800j)
      1.72000000      (-9.23145214+2.40385370j)      (26.80539789+-15.04771966j)
      1.72500000      (-9.03822893+1.62737026j)      (26.16368777+-13.19249522j)
      1.73000000      (-8.77078488+0.92149859j)      (25.34052720+-11.45851105j)
      1.73500000      (-8.44648589+0.29032921j)      (24.37407703+-9.85748248j)
      1.74000000      (-8.08116970+-0.26560267j)      (23.29996323+-8.39441943j)
      1.74500000      (-7.68868916+-0.74843451j)      (22.15027155+-7.06918481j)
      1.75000000      (-7.28073872+-1.16216731j)      (20.95306391+-5.87791032j)
      1.75500000      (-6.86688168+-1.51198022j)      (19.73227061+-4.81418900j)
      1.76000000      (-6.45470455+-1.80368488j)      (18.50783133+-3.87002414j)
      1.76500000      (-6.05004059+-2.04331420j)      (17.29598539+-3.03655034j)
      1.77000000      (-5.65722062+-2.23682886j)      (16.10963960+-2.30455954j)
      1.77500000      (-5.27932328+-2.38992033j)      (14.95876566+-1.66487057j)
      1.78000000      (-4.91840826+-2.50788909j)      (13.85079624+-1.10857813j)
      1.78500000      (-4.57572368+-2.59557914j)      (12.79100148+-0.62721222j)
      1.79000000      (-4.25188456+-2.65735271j)      (11.78283579+-0.21283284j)
      1.79500000      (-3.94702238+-2.69709261j)      (10.82824991+0.14192133j)
      1.80000000      (-3.66090789+-2.71822254j)      (9.92796651+0.44381620j)
      1.80500000      (-3.39305020+-2.72373816j)      (9.08171929+0.69902733j)
      1.81000000      (-3.14277543+-2.71624379j)      (8.28845681+0.91315976j)
      1.81500000      (-2.90928828+-2.69799129j)      (7.54651222+1.09127757j)
      1.82000000      (-2.69171951+-2.67091867j)      (6.85374023+1.23793985j)
      1.82500000      (-2.48916203+-2.63668698j)      (6.20762126+1.35724109j)
      1.83000000      (-2.30069776+-2.59671460j)      (5.60533077+1.45285508j)
      1.83500000      (-2.12541746+-2.55220854j)      (5.04376662+1.52808325j)
      1.84000000      (-1.96243470+-2.50419255j)      (4.51951648+1.58591040j)
      1.84500000      (-1.81089558+-2.45353208j)      (4.02871990+1.62907715j)
      1.85000000      (-1.66998510+-2.40095628j)      (3.56670085+1.66019428j)
      1.85500000      (-1.53893094+-2.34707726j)      (3.12696991+1.68198170j)
      1.86000000      (-1.41700534+-2.29240689j)      (2.69785428+1.69799384j)
      1.86500000      (-1.30352565+-2.23737125j)      (2.24213064+1.71691028j)
      1.87000000      (-1.19785377+-2.18232326j)      (1.83316302+1.99933035j)
      1.87500000      (-1.09939495+-2.12755343j)      (1.67161210+2.11470112j)
      1.88000000      (-1.00759605+-2.07329917j)      (1.51014043+2.16127801j)
      1.88500000      (-0.92194355+-2.01975277j)      (1.35590129+2.17588040j)
      1.89000000      (-0.84196128+-1.96706820j)      (1.21057915+2.17078317j)
      1.89500000      (-0.76720816+-1.91536694j)      (1.07454175+2.15223478j)
      1.90000000      (-0.69727585+-1.86474301j)      (0.94766124+2.12404768j)
      1.90500000      (-0.63178643+-1.81526717j)      (0.82958983+2.08879274j)
      1.91000000      (-0.57039020+-1.76699057j)      (0.71987783+2.04831303j)
      1.91500000      (-0.51276351+-1.71994783j)      (0.61803174+2.00398322j)
      1.92000000      (-0.45860673+-1.67415965j)      (0.52354530+1.95685605j)
      1.92500000      (-0.40764225+-1.62963502j)      (0.43591705+1.90775206j)
      1.93000000      (-0.35961276+-1.58637311j)      (0.35466028+1.85731829j)
      1.93500000      (-0.31427944+-1.54436484j)      (0.27930876+1.80606857j)
      1.94000000      (-0.27142039+-1.50359420j)      (0.20941972+1.75441224j)
      1.94500000      (-0.23082914+-1.46403934j)      (0.14457521+1.70267540j)
      1.95000000      (-0.19231326+-1.42567348j)      (0.08438243+1.65111690j)
      1.95500000      (-0.15569300+-1.38846565j)      (0.02847335+1.59994071j)
      1.96000000      (-0.12080015+-1.35238128j)      (-0.02349605+1.54930560j)
      1.96500000      (-0.08747685+-1.31738264j)      (-0.07184691+1.49933277j)
      1.97000000      (-0.05557453+-1.28342916j)      (-0.11687861+1.45011201j)
      1.97500000      (-0.02495294+-1.25047764j)      (-0.15887011+1.40170660j)
      1.98000000      (0.00452081+-1.21848238j)      (-0.19808120+1.35415728j)
      1.98500000      (0.03297311+-1.18739515j)      (-0.23475384+1.30748544j)
      1.99000000      (0.06052469+-1.15716510j)      (-0.26911334+1.26169567j)
      1.99500000      (0.08729138+-1.12773854j)      (-0.30136957+1.21677777j)
      2.00000000      (0.11338486+-1.09905861j)      (-0.33171805+1.17270830j)

==> anc/FFproton_UAmodel_Uncertainty.txt <==
# This file contains data for the Dirac and Pauli proton electromagnetic form factors in the time-like region, based on the Unitary and Analytic (UA) model for dark vector production,
# as presented in "A Closer Look at Dark Vector Splitting Functions in Proton Bremsstrahlung" by S. Foroughi-Abari, P. Reimitz, and A. Ritz.
# Column descriptions:
# Column  1    : The momentum transfer sqrt(t) [GeV]
# Columns 2 & 3: Uncertainty band (minimum and maximum) of the Dirac form factor
# Columns 4 & 5: Uncertainty band (minimum and maximum) of the Pauli form factor
#     sqrt(t)[GeV]    F1Pmin                         F1Pmax                        F2Pmin                        F2Pmax 
      0.00000000      (1.00000000+-0.00000000j)      (1.00000000+0.00000000j)      (1.79284734+0.00000000j)      (1.79284734+0.00000000j)
      0.01000000      (1.00023564+-0.00000000j)      (1.00027031+0.00000000j)      (1.79345159+0.00000000j)      (1.79346608+-0.00000000j)
      0.02000000      (1.00094315+0.00000000j)      (1.00108196+0.00000000j)      (1.79526676+0.00000000j)      (1.79532480+0.00000000j)
      0.03000000      (1.00212434+-0.00000000j)      (1.00243713+-0.00000000j)      (1.79830026+0.00000000j)      (1.79843111+0.00000000j)
      0.04000000      (1.00378223+-0.00000000j)      (1.00433950+-0.00000000j)      (1.80256454+0.00000000j)      (1.80279782+0.00000000j)
      0.05000000      (1.00592109+0.00000000j)      (1.00679421+-0.00000000j)      (1.80807726+0.00000000j)      (1.80844309+-0.00000000j)
      0.06000000      (1.00854643+-0.00000000j)      (1.00980799+-0.00000000j)      (1.81486157+0.00000000j)      (1.81539073+0.00000000j)
      0.07000000      (1.01166505+-0.00000000j)      (1.01338911+-0.00000000j)      (1.82294648+-0.00000000j)      (1.82367057+-0.00000000j)
      0.08000000      (1.01528508+-0.00000000j)      (1.01754755+0.00000000j)      (1.83236729+0.00000000j)      (1.83331890+0.00000000j)
      0.09000000      (1.01941603+0.00000000j)      (1.02229497+-0.00000000j)      (1.84316620+0.00000000j)      (1.84437911+0.00000000j)
      0.10000000      (1.02406884+0.00000000j)      (1.02764490+-0.00000000j)      (1.85539304+-0.00000000j)      (1.85690244+0.00000000j)
      0.11000000      (1.02925592+-0.00000000j)      (1.03361282+-0.00000000j)      (1.86910624+0.00000000j)      (1.87094892+0.00000000j)
      0.12000000      (1.03499125+-0.00000000j)      (1.04021626+0.00000000j)      (1.88437397+0.00000000j)      (1.88658865+0.00000000j)
      0.13000000      (1.04129045+-0.00000000j)      (1.04747504+-0.00000000j)      (1.90127574+0.00000000j)      (1.90390329+0.00000000j)
      0.14000000      (1.04817085+-0.00000000j)      (1.05541140+-0.00000000j)      (1.91990429+0.00000000j)      (1.92298814+0.00000000j)
      0.15000000      (1.05565159+-0.00000000j)      (1.06405028+-0.00000000j)      (1.94036817+0.00000000j)      (1.94395467+0.00000000j)
      0.16000000      (1.06375371+-0.00000000j)      (1.07341962+0.00000000j)      (1.96279514+-0.00000000j)      (1.96693407+0.00000000j)
      0.17000000      (1.07250022+-0.00000000j)      (1.08355070+-0.00000000j)      (1.98733677+0.00000000j)      (1.99208190+0.00000000j)
      0.18000000      (1.08191621+-0.00000000j)      (1.09447861+-0.00000000j)      (2.01417483+0.00000000j)      (2.01958466+0.00000000j)
      0.19000000      (1.09202884+-0.00000000j)      (1.10624290+-0.00000000j)      (2.04353048+0.00000000j)      (2.04966914+0.00000000j)
      0.20000000      (1.10286736+0.00000000j)      (1.11888839+-0.00000000j)      (2.07567787+0.00000000j)      (2.08261634+0.00000000j)
      0.21000000      (1.11446294+0.00000000j)      (1.13246634+-0.00000000j)      (2.11096537+-0.00000000j)      (2.11878312+0.00000000j)
      0.22000000      (1.12684824+-0.00000000j)      (1.14703633+0.00000000j)      (2.14985048+0.00000000j)      (2.15863777+-0.00000000j)
      0.23000000      (1.14005643+-0.00000000j)      (1.16266920+0.00000000j)      (2.19296153+0.00000000j)      (2.20282297+0.00000000j)
      0.24000000      (1.15411881+-0.00000000j)      (1.17945259+-0.00000000j)      (2.24121783+0.00000000j)      (2.25227822+0.00000000j)
      0.25000000      (1.16905897+-0.00000000j)      (1.19750258+0.00000000j)      (2.29609730+0.00000000j)      (2.30851248+0.00000000j)
      0.26000000      (1.18487522+-0.00000000j)      (1.21699465+-0.00000000j)      (2.36037093+0.00000000j)      (2.37435220+0.00000000j)
      0.27000000      (1.20146549+0.00000000j)      (1.23828525+-0.00000000j)      (2.44106790+0.00000000j)      (2.45696023+0.00000000j)
      0.28000000      (1.21747580+-0.00100275j)      (1.26365164+0.00145636j)      (2.59284781+0.03676501j)      (2.61197995+0.03741109j)
      0.29000000      (1.23808314+-0.00348094j)      (1.28584669+0.00546844j)      (2.63021107+0.13469809j)      (2.65067295+0.13712633j)
      0.30000000      (1.26003497+-0.00468875j)      (1.30945817+0.00801460j)      (2.66970848+0.19254492j)      (2.69158719+0.19610672j)
      0.31000000      (1.28342336+-0.00551174j)      (1.33457972+0.01032086j)      (2.71145135+0.24174113j)      (2.73483800+0.24633110j)
      0.32000000      (1.30835013+-0.00608871j)      (1.36131478+0.01258881j)      (2.75555844+0.28737287j)      (2.78054993+0.29297465j)
      0.33000000      (1.33492823+-0.00646866j)      (1.38977788+0.01490635j)      (2.80215803+0.33152016j)      (2.82885750+0.33815605j)
      0.34000000      (1.36328344+-0.00667056j)      (1.42009640+0.01732743j)      (2.85138864+0.37532649j)      (2.87990603+0.38304232j)
      0.35000000      (1.39355659+-0.00669915j)      (1.45241272+0.01989294j)      (2.90339991+0.41954383j)      (2.93385251+0.42840313j)
      0.36000000      (1.42590651+-0.00655073j)      (1.48688715+0.02263863j)      (2.95835342+0.46473544j)      (2.99086650+0.47481707j)
      0.37000000      (1.46051437+-0.00621551j)      (1.52370230+0.02559885j)      (3.01642361+0.51136806j)      (3.05113106+0.52276543j)
      0.38000000      (1.49759074+-0.00567872j)      (1.56307003+0.02880867j)      (3.07779846+0.55986034j)      (3.11484357+0.57268161j)
      0.39000000      (1.53738924+-0.00492087j)      (1.60524513+0.03230533j)      (3.14267992+0.61061154j)      (3.18226038+0.62498039j)
      0.40000000      (1.58024017+-0.00391773j)      (1.65055897+0.03612943j)      (3.21128272+0.66402051j)      (3.25359043+0.68007738j)
      0.41000000      (1.62668056+-0.00264001j)      (1.69954960+0.04032598j)      (3.28382530+0.72049975j)      (3.32904951+0.73840351j)
      0.42000000      (1.67896830+0.00068930j)      (1.75447840+0.04669039j)      (3.36040450+0.78033804j)      (3.40875005+0.80026901j)
      0.43000000      (1.73049539+0.00632385j)      (1.80872583+0.05549267j)      (3.44189802+0.84399782j)      (3.49358162+0.86616654j)
      0.44000000      (1.78589828+0.01111587j)      (1.86693434+0.06359628j)      (3.52818148+0.91228231j)      (3.58349226+0.93691306j)
      0.45000000      (1.84555450+0.01614996j)      (1.92947982+0.07210488j)      (3.61963103+0.98567650j)      (3.67883286+1.01302723j)
      0.46000000      (1.90989030+0.02168734j)      (1.99678595+0.08129858j)      (3.71660439+1.06481161j)      (3.77998438+1.09517446j)
      0.47000000      (1.97938830+0.02789840j)      (2.06933163+0.09136798j)      (3.81948705+1.15041208j)      (3.88735365+1.18411829j)
      0.48000000      (2.05459671+0.03493816j)      (2.14765991+0.10249007j)      (3.92869328+1.24330521j)      (4.00137954+1.28073097j)
      0.49000000      (2.13614027+0.04296933j)      (2.23238858+0.11485153j)      (4.04466664+1.34443836j)      (4.12253214+1.38601190j)
      0.50000000      (2.22473343+0.05217409j)      (2.32422292+0.12866097j)      (4.16787955+1.45490095j)      (4.25131222+1.50111090j)
      0.51000000      (2.32119627+0.06276309j)      (2.42397111+0.14415818j)      (4.29883160+1.57595122j)      (4.38825248+1.62735666j)
      0.52000000      (2.42647380+0.07498434j)      (2.53256277+0.16162347j)      (4.43804579+1.70904883j)      (4.53390517+1.76629126j)
      0.53000000      (2.54165955+0.08913327j)      (2.65107178+0.18138813j)      (4.58606183+1.85589439j)      (4.68884192+1.91971221j)
      0.54000000      (2.66802456+0.10556488j)      (2.78074412+0.20384697j)      (4.74339908+2.01846536j)      (4.85364058+2.08972352j)
      0.55000000      (2.80705316+0.12470881j)      (2.92303232+0.22947388j)      (4.91057126+2.19910784j)      (5.02886610+2.27879827j)
      0.56000000      (2.96048763+0.14708846j)      (3.07963836+0.25884131j)      (5.08809819+2.40059717j)      (5.21504190+2.48985495j)
      0.57000000      (3.13038426+0.17334551j)      (3.25256749+0.29264514j)      (5.27640320+2.62618575j)      (5.41260688+2.72635102j)
      0.58000000      (3.31918424+0.20427149j)      (3.44419634+0.33173643j)      (5.47576240+2.87975520j)      (5.62185137+2.99239700j)
      0.59000000      (3.52980446+0.24084897j)      (3.65736003+0.37716245j)      (5.68622497+3.16593367j)      (5.84282270+3.29289548j)
      0.60000000      (3.76575481+0.28430537j)      (3.89546493+0.43021988j)      (5.90748346+3.49025381j)      (6.07518633+3.63370866j)
      0.61000000      (4.03129190+0.33618393j)      (4.16263653+0.49252412j)      (6.13868406+3.85934086j)      (6.31802261+4.02185781j)
      0.62000000      (4.33162334+0.39843759j)      (4.46391638+0.56610021j)      (6.37814933+4.28113132j)      (6.56952982+4.46575482j)
      0.63000000      (4.65889621+0.58069875j)      (4.81619303+0.58139861j)      (6.62297437+4.76511673j)      (6.82656541+4.97550613j)
      0.64000000      (5.04366893+0.67954737j)      (5.22611865+0.56880389j)      (6.86844068+5.32259475j)      (7.08425341+5.56299341j)
      0.65000000      (5.47218131+0.87828886j)      (5.68552552+0.68100668j)      (7.10717099+5.96688570j)      (7.33454460+6.24236911j)
      0.66000000      (5.98094339+1.02936642j)      (6.21821932+0.81894216j)      (7.32792382+6.71342737j)      (7.56539136+7.02996981j)
      0.67000000      (6.57648407+1.21354738j)      (6.84161726+0.98966088j)      (7.51390688+7.57957980j)      (7.75879975+7.94413475j)
      0.68000000      (7.28148881+1.43969032j)      (7.57927932+1.20245380j)      (7.64049489+8.58383316j)      (7.88838841+9.00433304j)
      0.69000000      (8.12788582+1.71946719j)      (8.46420384+1.46970657j)      (7.67232123+9.74389105j)      (7.91628451+10.22907437j)
      0.70000000      (9.16270905+2.06860434j)      (9.54472276+1.80827465j)      (7.55998433+11.07279405j)      (7.78962455+11.63170652j)
      0.71000000      (10.45927383+2.50927336j)      (10.89573188+2.24205618j)      (7.23726784+12.57193341j)      (7.43763866+13.21287376j)
      0.72000000      (12.13987222+3.07562185j)      (12.64155043+2.80777298j)      (6.62109708+14.21980663j)      (6.77171361+14.94843547j)
      0.73000000      (14.41867451+3.84401811j)      (15.01068213+3.55301729j)      (5.61861044+15.95652072j)      (5.69309348+16.77292593j)
      0.74000000      (17.73721359+4.91763932j)      (18.44135957+4.65199419j)      (4.14813080+17.66789161j)      (4.11443811+18.56318559j)
      0.75000000      (23.06091026+6.67882429j)      (23.92768580+6.48247299j)      (2.19701020+19.17506909j)      (1.99309145+20.13856723j)
      0.76000000      (32.91890658+10.48495932j)      (34.07574883+10.44904517j)      (-0.18535269+20.28584132j)      (-0.52608655+21.28553815j)
      0.77000000      (55.65320244+24.01551927j)      (57.52861289+24.69101494j)      (-2.77431429+20.91204992j)      (-2.95375335+21.99790684j)
      0.78000000      (84.12835861+141.67236881j)      (81.30751803+149.62258973j)      (-5.17471594+22.86774995j)      (-5.56113415+24.44798890j)
      0.79000000      (-88.73755419+53.05932616j)      (-91.43829753+55.89663337j)      (-11.43888187+19.91306820j)      (-12.44615786+21.10894046j)
      0.80000000      (-50.55376114+15.21863615j)      (-52.24619374+15.49501224j)      (-12.91258031+17.42867346j)      (-13.96412091+18.38535883j)
      0.81000000      (-35.76952585+8.46254549j)      (-37.05123588+8.41204454j)      (-14.27051542+15.27928671j)      (-15.41468828+16.10469066j)
      0.82000000      (-28.70450807+6.04447981j)      (-29.81288579+5.88202697j)      (-15.21792459+13.15211626j)      (-16.45003929+13.84890579j)
      0.83000000      (-24.74336163+4.79492157j)      (-25.75522164+4.57437208j)      (-15.75889463+11.14625987j)      (-17.06143254+11.71710586j)
      0.84000000      (-22.31359268+3.99426466j)      (-23.26340387+3.73929860j)      (-15.98377675+9.33731977j)      (-17.34092454+9.79039396j)
      0.85000000      (-20.75896374+3.41317949j)      (-21.66695728+3.13740352j)      (-15.99356550+7.75430244j)      (-17.39523972+8.10101070j)
      0.86000000      (-19.76774108+2.95996753j)      (-20.64777084+2.68503110j)      (-15.87483731+6.39387239j)      (-17.31723740+6.64644591j)
      0.87000000      (-19.18089122+2.57855646j)      (-20.04503729+2.30752709j)      (-15.69437984+5.23566354j)      (-17.17947047+5.40563201j)
      0.88000000      (-18.91217304+2.26884466j)      (-19.77125359+1.99241395j)      (-15.50155099+4.25272303j)      (-17.03646768+4.35015823j)
      0.89000000      (-18.92332403+2.00112397j)      (-19.78507205+1.72191773j)      (-15.33296185+3.41737458j)      (-16.92975021+3.45061524j)
      0.90000000      (-19.20276297+1.76310052j)      (-20.07442542+1.48285025j)      (-15.21732201+2.70397862j)      (-16.89319242+2.67959650j)
      0.91000000      (-19.76246209+1.54442389j)      (-20.65113305+1.26420916j)      (-15.17989607+2.08986928j)      (-16.95813619+2.01271382j)
      0.92000000      (-20.63851852+1.33510710j)      (-21.55148314+1.05551712j)      (-15.24679710+1.55529146j)      (-17.15856817+1.42850222j)
      0.93000000      (-21.89731967+1.12390812j)      (-22.84247768+0.84513811j)      (-15.44982043+1.08276048j)      (-17.53727573+0.90764925j)
      0.94000000      (-23.64953377+0.89595722j)      (-24.63600104+0.61784200j)      (-15.83311285+0.65593868j)      (-18.15471024+0.43160344j)
      0.95000000      (-26.07820197+0.62834835j)      (-27.11727501+0.35031499j)      (-16.46421724+0.25774949j)      (-19.10401956+-0.01985472j)
      0.96000000      (-29.49643185+0.28054814j)      (-30.60331553+0.00142322j)      (-17.45517177+-0.13328818j)      (-20.54006947+-0.47348602j)
      0.97000000      (-34.47551332+-0.22959423j)      (-35.67279345+-0.51212278j)      (-19.00820506+-0.55167925j)      (-22.74255636+-0.97426297j)
      0.98000000      (-42.16610845+-1.09646942j)      (-43.49176053+-1.38742499j)      (-21.52940447+-1.06974156j)      (-26.27327514+-1.61923712j)
      0.99000000      (-55.26030781+-2.88706072j)      (-56.78998472+-3.19978080j)      (-25.96849089+-1.88850571j)      (-32.44675785+-2.68234200j)
      1.00000000      (-81.79685303+-7.91322383j)      (-83.72710055+-8.29833170j)      (-35.16243186+-3.81736051j)      (-45.19402994+-5.27567290j)
      1.01000000      (-160.05160151+-35.01845237j)      (-163.23893991+-35.89890226j)      (-62.63016497+-13.45949394j)      (-83.29615859+-18.54277492j)
      1.02000000      (181.78944543+-695.14646954j)      (175.25740492+-708.17552623j)      (57.08511161+-246.86015801j)      (78.10392486+-342.99337440j)
      1.03000000      (142.24052010+-27.83717413j)      (145.19891073+-28.35922199j)      (43.67348587+-12.02327289j)      (66.02938872+-15.69141918j)
      1.04000000      (74.56012244+-6.93934788j)      (76.53552387+-7.08148884j)      (19.97956378+-4.76272040j)      (33.25132022+-5.41901615j)
      1.05000000      (50.15211603+-2.75115905j)      (51.85042806+-2.82826810j)      (11.51786414+-3.44232476j)      (21.58737499+-3.45068957j)
      1.06000000      (37.73431751+-1.27144483j)      (39.33071989+-1.32635209j)      (7.27501596+-3.09017384j)      (15.77120573+-2.83610190j)
      1.07000000      (30.26799379+-0.59607781j)      (31.83238866+-0.64049095j)      (4.77220372+-3.02817612j)      (12.37212621+-2.62641136j)
      1.08000000      (25.31465794+-0.24030755j)      (26.88283826+-0.27861829j)      (3.35539950+-2.80155648j)      (10.20311927+-2.57944142j)
      1.09000000      (21.80916283+-0.03570881j)      (23.40258248+-0.06987123j)      (2.43455725+-2.64632914j)      (8.74659181+-2.61117734j)
      1.10000000      (19.21298385+0.08850326j)      (20.84594873+0.05754315j)      (1.63425064+-2.76219879j)      (7.74154281+-2.68662777j)
      1.11000000      (17.22481751+0.16618327j)      (18.90755277+0.13796649j)      (1.04623731+-2.89905921j)      (7.04249903+-2.78941569j)
      1.12000000      (15.66302091+0.21510746j)      (17.40309425+0.18944232j)      (0.91570519+-2.94649361j)      (6.56220503+-2.91129932j)
      1.13000000      (14.41161006+0.24528573j)      (16.21459033+0.22214520j)      (0.88727249+-2.99551116j)      (5.90201782+-3.69512996j)
      1.14000000      (13.39304871+0.26266300j)      (15.26275297+0.24213337j)      (0.67287911+-3.14802233j)      (5.72218384+-3.88297101j)
      1.15000000      (12.55350414+0.27091545j)      (14.50560492+0.25453694j)      (0.50667200+-3.31478126j)      (5.64541316+-4.08496951j)
      1.16000000      (11.85437255+0.27238417j)      (13.88823817+0.25881393j)      (0.39329528+-3.49167480j)      (5.65361475+-4.30093294j)
      1.17000000      (11.26715991+0.26858851j)      (13.37984512+0.25817969j)      (0.32367095+-3.67909752j)      (5.73317471+-4.53110397j)
      1.18000000      (10.76868093+0.26017511j)      (12.95602257+0.25368107j)      (0.29117918+-3.87766573j)      (5.87320692+-4.77600665j)
      1.19000000      (10.34144201+0.24853707j)      (12.59629315+0.24601916j)      (0.29090770+-4.08815809j)      (6.06429411+-5.03634999j)
      1.20000000      (9.97421535+0.23367309j)      (12.28239913+0.23566034j)      (0.31913257+-4.31147938j)      (6.29749885+-5.31296211j)
      1.21000000      (9.65557345+0.21582645j)      (11.99691518+0.22290776j)      (0.37293721+-4.54863716j)      (6.56351406+-5.60674035j)
      1.22000000      (9.37507981+0.19488038j)      (11.72194641+0.20794966j)      (0.44990995+-4.80072527j)      (6.85187620+-5.91860803j)
      1.23000000      (9.12038852+0.17140701j)      (11.43762892+0.19089461j)      (0.54787820+-5.06891049j)      (7.15019974+-6.24947247j)
      1.24000000      (8.88424477+0.14511272j)      (11.11987021+0.17180275j)      (0.66464425+-5.35441949j)      (7.44341968+-6.60018006j)
      1.25000000      (8.65342502+0.11598904j)      (10.73567986+0.15072671j)      (0.79768825+-5.65852431j)      (7.71305357+-6.97146548j)
      1.26000000      (8.40393689+0.19013526j)      (10.22914432+0.12781078j)      (0.94379453+-5.98252431j)      (7.93651171+-7.36389277j)
      1.27000000      (8.06707394+0.28372742j)      (9.44272407+-0.07319329j)      (1.09853574+-6.32772298j)      (7.17443420+-8.69998276j)
      1.28000000      (7.65969073+0.64141323j)      (8.39314046+1.06411767j)      (1.25549862+-6.69539783j)      (7.20451924+-9.21848925j)
      1.29000000      (7.59508646+0.78012409j)      (8.24979849+1.19192036j)      (1.40501605+-7.08676107j)      (7.09291142+-9.76529397j)
      1.30000000      (7.51360086+1.13961096j)      (8.14790270+1.59212454j)      (1.53185160+-7.50290871j)      (6.79393868+-10.33987861j)
      1.31000000      (7.07317856+2.63654024j)      (8.03642594+1.97825994j)      (1.61026825+-7.94475342j)      (6.24847880+-10.94103489j)
      1.32000000      (6.68513507+3.04430305j)      (7.90849170+2.36659093j)      (1.59065574+-8.41292919j)      (5.36318835+-11.56670518j)
      1.33000000      (6.25650548+3.40098718j)      (7.75683732+2.76208399j)      (1.34183447+-8.90759773j)      (3.90429207+-12.21373090j)
      1.34000000      (5.79160466+3.70119309j)      (7.57423878+3.16434023j)      (0.60073754+-7.67161375j)      (0.73232195+-12.01514778j)
      1.35000000      (5.29821361+3.93823699j)      (7.92721939+2.04816455j)      (0.14146008+-6.12498484j)      (1.31151327+-11.53381131j)
      1.36000000      (4.78707980+4.10649350j)      (7.92383979+2.36358267j)      (-0.38629717+-5.36098688j)      (1.92580647+-11.29945349j)
      1.37000000      (4.27098957+4.20283251j)      (7.90844312+2.70520649j)      (-0.96305208+-4.92379046j)      (2.56601194+-11.08358291j)
      1.38000000      (3.76357586+4.22735258j)      (7.87448016+3.07289309j)      (1.05350461+-4.33457645j)      (3.21872950+-10.82879093j)
      1.39000000      (3.28088915+4.18128937j)      (7.81498010+3.46493231j)      (0.68694944+-3.79891225j)      (3.86645225+-10.50751108j)
      1.40000000      (2.82930194+4.07548383j)      (7.72291922+3.87774164j)      (0.21187122+-3.35988232j)      (4.48775401+-10.10486687j)
      1.41000000      (2.42110602+3.91627051j)      (7.59177684+4.30563347j)      (-0.36317799+-3.03450508j)      (5.05795455+-9.61498905j)
      1.42000000      (2.06345573+3.71358895j)      (7.41626984+4.74075641j)      (-1.02261798+-2.84081318j)      (5.55038759+-9.04045640j)
      1.43000000      (1.76101690+3.47791778j)      (7.19320620+5.17331832j)      (-0.08565573+-3.21078113j)      (-3.87289838+-10.36275698j)
      1.44000000      (1.28750884+3.30637189j)      (6.92233720+5.59217840j)      (1.97926826+-1.41726143j)      (-5.15357199+-10.72357614j)
      1.45000000      (1.08702443+3.01390186j)      (6.60703298+5.98583651j)      (1.27341680+-0.68791910j)      (-5.15288468+-11.70938201j)
      1.46000000      (0.94683593+2.71506072j)      (6.25458587+6.34375432j)      (0.34601088+-0.06118624j)      (-5.02791875+-12.74653373j)
      1.47000000      (0.57075989+2.50056034j)      (5.87598225+6.65783815j)      (-0.65978338+-0.26350988j)      (-4.78066986+-13.81746828j)
      1.48000000      (0.53196197+2.18587007j)      (5.48508302+6.92383669j)      (0.31461277+-0.11819215j)      (-4.41616615+-14.90770770j)
      1.49000000      (0.55184295+1.88600293j)      (5.09728759+7.14239982j)      (0.34208806+0.48598191j)      (-3.94153631+-16.00637259j)
      1.50000000      (0.62360547+1.61014805j)      (4.72787551+7.31961970j)      (-0.48980703+-0.00501645j)      (-3.36495277+-17.10648484j)
      1.51000000      (0.75407929+1.36327859j)      (4.39027089+7.46700937j)      (-0.28965396+0.23983285j)      (-2.69448203+-18.20501128j)
      1.52000000      (0.93570284+1.15523527j)      (4.09443298+7.60100954j)      (0.34581707+-0.04437471j)      (-1.93688922+-19.30259722j)
      1.53000000      (0.98151398+1.17234817j)      (3.84545860+7.74219394j)      (-0.30583655+0.12107958j)      (-1.09646122+-20.40294271j)
      1.54000000      (1.23120361+1.05883614j)      (3.64233536+7.91433212j)      (-1.54528722+-0.25388131j)      (-1.27897636+-21.51065442j)
      1.55000000      (1.51917101+1.00839734j)      (3.47665995+8.14336210j)      (-2.80590099+-0.87487581j)      (-0.35334397+-22.87660573j)
      1.56000000      (1.67873651+1.22104027j)      (3.33107643+8.45613639j)      (-4.06453684+-1.75937833j)      (0.71236762+-24.31916819j)
      1.57000000      (2.00831402+1.32190506j)      (3.17618356+8.87893556j)      (-5.29500413+-2.92930219j)      (1.95831484+-25.83969483j)
      1.58000000      (2.35162181+1.52155662j)      (2.97220470+9.43273698j)      (-6.46443460+-4.41132409j)      (3.43712898+-27.42387054j)
      1.59000000      (2.69184177+1.83609741j)      (2.66021633+10.12990969j)      (-7.52864180+-6.23617633j)      (-11.61595308+-27.84800094j)
      1.60000000      (3.00474424+2.28207902j)      (2.16535154+10.96364375j)      (-8.44492476+-8.41631630j)      (-9.81701026+-32.47587550j)
      1.61000000      (3.25611696+2.87432348j)      (1.39935126+11.89514363j)      (-1.81231551+-13.67824347j)      (-6.90956749+-37.11197557j)
      1.62000000      (3.50704812+3.46497694j)      (0.27321498+12.83820687j)      (-1.53683539+-15.58165760j)      (-2.76151608+-41.38374526j)
      1.63000000      (3.56222943+4.20046876j)      (-1.27380405+13.64830690j)      (4.65145933+-16.66839315j)      (2.61825869+-44.79139187j)
      1.64000000      (3.23841306+5.07367435j)      (-3.23548426+14.13048309j)      (5.66977710+-18.10301776j)      (8.98259766+-46.77317335j)
      1.65000000      (2.64379336+5.94310505j)      (-5.49770168+14.08017387j)      (7.20865081+-19.48167811j)      (15.79007130+-46.85380672j)
      1.66000000      (1.75245161+6.71340973j)      (-7.83239850+13.35598097j)      (9.07319180+-20.74351075j)      (22.26676644+-44.83855927j)
      1.67000000      (0.57406641+7.26492584j)      (-9.94934550+11.94998660j)      (11.38210899+-21.63874389j)      (27.61244719+-40.94095114j)
      1.68000000      (-0.81662395+7.47186691j)      (-11.59056865+10.00534652j)      (14.02385000+-21.92415041j)      (27.68841701+-39.80561115j)
      1.69000000      (-6.87578840+2.72406680j)      (-10.22786371+10.91579222j)      (19.85347724+-18.29531286j)      (27.15460903+-38.13740860j)
      1.70000000      (-6.74067817+1.30547183j)      (-11.64015981+8.88853905j)      (20.90273096+-16.00713779j)      (30.57009493+-33.32386683j)
      1.71000000      (-6.29951432+0.10444468j)      (-10.24983878+9.90966106j)      (23.03277409+-8.72180510j)      (29.21952590+-31.76000728j)
      1.72000000      (-5.67504972+-0.83426164j)      (-11.42547426+7.87616016j)      (21.15475712+-6.49715100j)      (31.03917116+-26.26315206j)
      1.73000000      (-4.97018665+-1.52037827j)      (-11.96568960+5.71277536j)      (18.86900186+-4.57648412j)      (28.86389612+-24.89208010j)
      1.74000000      (-4.25718700+-1.98925152j)      (-11.93139147+3.65624200j)      (16.56492917+-3.03930361j)      (29.11312485+-19.82217787j)
      1.75000000      (-3.58026710+-2.28444653j)      (-11.46023378+1.86137552j)      (14.34755339+-1.83203842j)      (28.11058623+-15.14658322j)
      1.76000000      (-2.96246997+-2.44777851j)      (-10.70747049+0.39556640j)      (12.28248989+-0.90016554j)      (26.23978927+-11.09750728j)
      1.77000000      (-2.41269536+-2.51489622j)      (-9.80791361+-0.73881927j)      (10.40519526+-0.19354348j)      (23.85801309+-7.74709314j)
      1.78000000      (-1.93129101+-2.51416229j)      (-8.86152547+-1.57637389j)      (8.72929872+0.33169467j)      (21.25001086+-5.06770080j)
      1.79000000      (-1.51395707+-2.46715666j)      (-7.93407316+-2.16665749j)      (7.25349019+0.71283517j)      (18.61942596+-2.98200494j)
      1.80000000      (-1.15424378+-2.38979674j)      (-7.06408961+-2.56073552j)      (5.96690373+0.98095441j)      (16.09858678+-1.39560280j)
      1.81000000      (-0.84503602+-2.29355356j)      (-6.30340236+-2.73883115j)      (4.85309796+1.16156514j)      (13.76410725+-0.21501898j)
      1.82000000      (-0.57936957+-2.18653683j)      (-5.59579967+-2.88539284j)      (3.89278894+1.27536805j)      (11.65212144+0.64385337j)
      1.83000000      (-0.92745369+-1.85475767j)      (-4.96852721+-2.94825486j)      (3.06546311+1.33904149j)      (9.77070206+1.25282104j)
      1.84000000      (-0.68981207+-1.77749083j)      (-4.41747971+-2.95107789j)      (2.34979906+1.36607915j)      (8.10850550+1.67144198j)
      1.85000000      (-0.47682273+-1.69560569j)      (-3.93636570+-2.91195997j)      (1.72192751+1.36787711j)      (6.63799660+1.94894248j)
      1.86000000      (-0.28773369+-1.60737114j)      (-3.51803814+-2.84453512j)      (1.14396416+1.35659216j)      (5.30113046+2.12984730j)
      1.87000000      (-0.63385400+-1.35472512j)      (0.98012968+-4.18742504j)      (0.55310485+1.56253521j)      (3.99975158+2.61162435j)
      1.88000000      (-0.47054504+-1.28926994j)      (1.23983024+-3.96714143j)      (0.69715099+1.55337232j)      (3.41723342+2.88098889j)
      1.89000000      (-0.32655192+-1.22274927j)      (1.46969548+-3.75420126j)      (0.84344057+1.40914399j)      (2.88642616+2.93468781j)
      1.90000000      (-0.19882039+-1.15639987j)      (1.67486371+-3.54964261j)      (0.65269985+1.39611155j)      (2.42292687+2.90173048j)
      1.91000000      (-0.08474278+-1.09099885j)      (1.85986772+-3.35389465j)      (0.48626136+1.35787255j)      (2.02259995+2.82133957j)
      1.92000000      (0.01790863+-1.02699416j)      (2.02871231+-3.16692841j)      (0.34188237+1.30491995j)      (1.67842796+2.71377715j)
      1.93000000      (0.11104335+-0.96459525j)      (2.18495366+-2.98836466j)      (0.21694615+1.24339263j)      (1.38324697+2.59117423j)
      1.94000000      (0.19410523+-0.90419270j)      (2.32745834+-2.82216123j)      (0.10890371+1.17715167j)      (1.13024467+2.46136487j)
      1.95000000      (-0.45814969+-0.73714514j)      (2.46928205+-2.65836890j)      (0.01541200+1.10870200j)      (0.91334601+2.32947257j)
      1.96000000      (-0.42281059+-0.69218562j)      (2.60700167+-2.50017515j)      (-0.06562573+1.03967541j)      (0.07794321+2.33741039j)
      1.97000000      (-0.39177305+-0.65024650j)      (2.74313317+-2.34630126j)      (-0.13605937+0.97111211j)      (-0.05404747+2.19626072j)
      1.98000000      (-0.36455152+-0.61109758j)      (2.88008290+-2.19521266j)      (-0.19750809+0.90363604j)      (-0.16895044+2.06148644j)
      1.99000000      (-0.34074350+-0.57452682j)      (3.02019910+-2.04506690j)      (-0.25138242+0.83756792j)      (-0.26975791+1.93328881j)
